First results from three years of GNSS Interference Monitoring from Low Earth Orbit

Observation of terrestrial GNSS interference (jamming and spoofing) from low-earth orbit (LEO) is a uniquely effective technique for characterizing the scope, strength, and structure of interference and for estimating transmitter locations. Such details are useful for situational awareness, interference deterrence, and for developing interference-hardened GNSS receivers. This paper presents the results of a three-year study of global interference, with emphasis on a particularly powerful interference source active in Syria since 2017. It then explores the implications of such interference for GNSS receiver operation and design.

==> figs/figset.m <==
% figset
% Set font size of figures for printing

fs = 8;
fn = 'times new roman';
%fn = 'helvetica';
%fn = 'courier new';

set(gca, 'fontsize', fs, 'fontname', fn);
hy = get(gca, 'ylabel');
hx = get(gca, 'xlabel');
set(hy, 'fontsize', fs, 'fontname', fn);
set(hx, 'fontsize', fs, 'fontname', fn);
title('');
